Panoramic mapping of phonon transport from ultrafast electron diffraction and machine learning

One central challenge in understanding phonon thermal transport is a lack of experimental tools to investigate mode-based transport information. Although recent advances in computation lead to mode-based information, it is hindered by unknown defects in bulk region and at interfaces. Here we present a framework that can reveal microscopic phonon transport information in heterostructures, integrating state-of-the-art ultrafast electron diffraction (UED) with advanced scientific machine learning. Taking advantage of the dual temporal and reciprocal-space resolution in UED, we are able to reliably recover the frequency-dependent interfacial transmittance with possible extension to frequency-dependent relaxation times of the heterostructure. This enables a direct reconstruction of real-space, real-time, frequency-resolved phonon dynamics across an interface. Our work provides a new pathway to experimentally probe phonon transport mechanisms with unprecedented details.

==> anc/supplemental.aux <==
\relax 
\providecommand\hyper@newdestlabel[2]{}
\providecommand\HyperFirstAtBeginDocument{\AtBeginDocument}
\HyperFirstAtBeginDocument{\ifx\hyper@anchor\@undefined
\global\let\oldcontentsline\contentsline
\gdef\contentsline#1#2#3#4{\oldcontentsline{#1}{#2}{#3}}
\global\let\oldnewlabel\newlabel
\gdef\newlabel#1#2{\newlabelxx{#1}#2}
\gdef\newlabelxx#1#2#3#4#5#6{\oldnewlabel{#1}{{#2}{#3}}}
\AtEndDocument{\ifx\hyper@anchor\@undefined
\let\contentsline\oldcontentsline
\let\newlabel\oldnewlabel
\fi}
\fi}
\global\let\hyper@last\relax 
\gdef\HyperFirstAtBeginDocument#1{#1}
\providecommand\HyField@AuxAddToFields[1]{}
\providecommand\HyField@AuxAddToCoFields[2]{}
\citation{weathersby2015mega,shen2018femtosecond}
\newlabel{FirstPage}{{}{1}{}{Doc-Start}{}}
\@writefile{toc}{\contentsline {title}{Panoramic mapping of phonon transport from ultrafast electron diffraction and machine learning\@centercr   Supplementary Information}{1}{section*.1}\protected@file@percent }
\@writefile{toc}{\contentsline {section}{\numberline {S1}Experiment Method}{1}{section*.2}\protected@file@percent }
\newlabel{SI_sec:experiment_method}{{S1}{1}{}{section*.2}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {A}Megaelectron-volt ultrafast electron diffraction}{1}{section*.3}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {B}Data analysis}{1}{section*.4}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S1}{\ignorespaces \textbf  {(a)} Schematic of Si-Au heterostructure UED experiment. \textbf  {(b)} Pump laser spectrum. \textbf  {(c)} Typical diffraction pattern from Si-Au heterostructure.}}{2}{figure.1}\protected@file@percent }
\@writefile{lof}{\contentsline {subfigure}{\numberline{(a)}{\ignorespaces {}}}{2}{subfigure.1.1}\protected@file@percent }
\@writefile{lof}{\contentsline {subfigure}{\numberline{(b)}{\ignorespaces {}}}{2}{subfigure.1.2}\protected@file@percent }
\@writefile{lof}{\contentsline {subfigure}{\numberline{(c)}{\ignorespaces {}}}{2}{subfigure.1.3}\protected@file@percent }
\newlabel{fig:SI_schematic_spectrum_diffraction}{{S1}{2}{\textbf {(a)} Schematic of Si-Au heterostructure UED experiment. \textbf {(b)} Pump laser spectrum. \textbf {(c)} Typical diffraction pattern from Si-Au heterostructure}{figure.1}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S2}{\ignorespaces \textbf  {(a)} Diffraction pattern with Si Bragg peaks removed. \textbf  {(b)} Azimuthally averaged profile of the diffraction pattern from the panel (a).}}{3}{figure.2}\protected@file@percent }
\@writefile{lof}{\contentsline {subfigure}{\numberline{(a)}{\ignorespaces {}}}{3}{subfigure.2.1}\protected@file@percent }
\@writefile{lof}{\contentsline {subfigure}{\numberline{(b)}{\ignorespaces {}}}{3}{subfigure.2.2}\protected@file@percent }
\newlabel{fig:SI_diffraction_ring_extraction}{{S2}{3}{\textbf {(a)} Diffraction pattern with Si Bragg peaks removed. \textbf {(b)} Azimuthally averaged profile of the diffraction pattern from the panel (a)}{figure.2}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S3}{\ignorespaces \textbf  {(a)} An example of peak fitting for the radial profile from polycrystalline Au. Voigt profile was implemented for fitting the peaks and a parabolic background was used to for fitting of the smooth background. \textbf  {(b)} Normalized intensity $I_\mathrm  {norm}(t)$ for selective reflections orders from Au in the Au/Si heterostructure under $8 \mathrm  {mJ/cm^{2}}$ laser excitation. While the left plot shows a zoom-in view with delay time within $50\tmspace  +\thinmuskip {.1667em}\mathrm  {ps}$, the right plot shows a full delay time range up to $600\tmspace  +\thinmuskip {.1667em}\mathrm  {ps}$. Curves with different colors are corresponding to different reflections orders from Au as denoted by the legends. The semi-transparent shaded area shows the standard error of the measurements.}}{3}{figure.3}\protected@file@percent }
\@writefile{lof}{\contentsline {subfigure}{\numberline{(a)}{\ignorespaces {}}}{3}{subfigure.3.1}\protected@file@percent }
\@writefile{lof}{\contentsline {subfigure}{\numberline{(b)}{\ignorespaces {}}}{3}{subfigure.3.2}\protected@file@percent }
\newlabel{fig:SI_peakfitting_Inorm}{{S3}{3}{\textbf {(a)} An example of peak fitting for the radial profile from polycrystalline Au. Voigt profile was implemented for fitting the peaks and a parabolic background was used to for fitting of the smooth background. \textbf {(b)} Normalized intensity $I_\mathrm {norm}(t)$ for selective reflections orders from Au in the Au/Si heterostructure under $8 \mathrm {mJ/cm^{2}}$ laser excitation. While the left plot shows a zoom-in view with delay time within $50\,\mathrm {ps}$, the right plot shows a full delay time range up to $600\,\mathrm {ps}$. Curves with different colors are corresponding to different reflections orders from Au as denoted by the legends. The semi-transparent shaded area shows the standard error of the measurements}{figure.3}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S4}{\ignorespaces Example of calculation of mean square atomic displacement $\langle u^{2}(t)\rangle $. \textbf  {(a)} A representative example of $-\qopname  \relax o{log}(I_{\mathrm  {norm}}(t,q))$ vs $q^{2}$ for Au from Au/Si heterostructure. A linear fit is performed for estimation of $\langle u^{2}(25\tmspace  +\thinmuskip {.1667em}\mathrm  {ps})\rangle $. \textbf  {(b)} A zoom-in view of $\langle u^{2}(t)\rangle $ within $60\tmspace  +\thinmuskip {.1667em}\mathrm  {ps}$ by repeating the procedure from panel (a). \textbf  {(c)} A zoom-out view of $\langle u^{2}(t)\rangle $ within $600\tmspace  +\thinmuskip {.1667em}\mathrm  {ps}$ by repeating the procedure from panel (a). The shaded area show the standard errors for the measurements.}}{4}{figure.4}\protected@file@percent }
\newlabel{fig:SI_u2_example}{{S4}{4}{Example of calculation of mean square atomic displacement $\langle u^{2}(t)\rangle $. \textbf {(a)} A representative example of $-\log (I_{\mathrm {norm}}(t,q))$ vs $q^{2}$ for Au from Au/Si heterostructure. A linear fit is performed for estimation of $\langle u^{2}(25\,\mathrm {ps})\rangle $. \textbf {(b)} A zoom-in view of $\langle u^{2}(t)\rangle $ within $60\,\mathrm {ps}$ by repeating the procedure from panel (a). \textbf {(c)} A zoom-out view of $\langle u^{2}(t)\rangle $ within $600\,\mathrm {ps}$ by repeating the procedure from panel (a). The shaded area show the standard errors for the measurements}{figure.4}{}}
\@writefile{toc}{\contentsline {section}{\numberline {S2}Frequency-dependent Boltzmann transport equation}{5}{section*.5}\protected@file@percent }
\newlabel{SI_sec:boltzmann_transport_equations}{{S2}{5}{}{section*.5}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S5}{\ignorespaces Schematic illustration of the geometry considered in our formulation. A two-layer heterostructure is displayed with spatial coordinates arranged in sequence such that $x_{1}=L_{1}$ and $x_{2}=0$ coincide at the interface, where $L_{n}$ is the thickness of the $n$-th layer and $x_{n}\in [0,L_{n}]$.}}{5}{figure.5}\protected@file@percent }
\newlabel{fig:SI_Layout}{{S5}{5}{Schematic illustration of the geometry considered in our formulation. A two-layer heterostructure is displayed with spatial coordinates arranged in sequence such that $x_{1}=L_{1}$ and $x_{2}=0$ coincide at the interface, where $L_{n}$ is the thickness of the $n$-th layer and $x_{n}\in [0,L_{n}]$}{figure.5}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {A}Interface conditions}{5}{section*.6}\protected@file@percent }
\newlabel{eqn:ic_full_layer2}{{S4}{5}{}{equation.2.4}{}}
\citation{swartz1989thermal,minnich2011quasiballistic,hua2017experimental}
\citation{hua2015semi}
\newlabel{eqn:ic_full_layer1}{{S5}{6}{}{equation.2.5}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {B}Boundary conditions}{6}{section*.7}\protected@file@percent }
\newlabel{eqn:au_bc_full}{{S9}{6}{}{equation.2.9}{}}
\newlabel{eqn:bc_eps_bdry1}{{S10}{6}{}{equation.2.10}{}}
\newlabel{eqn:bc_eps_bdry2}{{S11}{6}{}{equation.2.11}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {C}Initial conditions}{6}{section*.8}\protected@file@percent }
\newlabel{SI_subsec:BTE_ICs}{{S2\tmspace  +\thinmuskip {.1667em}C}{6}{}{section*.8}{}}
\citation{hua2016exploring}
\citation{QE-2009,QE-2017}
\citation{togo2015first}
\citation{PhonopyExample}
\citation{eymard2000finite}
\citation{dullemond2012lecture}
\citation{zhang2019implicit}
\citation{Rohatgi2020}
\citation{zhang2019implicit}
\citation{Rohatgi2020}
\@writefile{toc}{\contentsline {subsection}{\numberline {D}Other phonon properties}{7}{section*.9}\protected@file@percent }
\newlabel{SI_sec:other_phonon_properties}{{S2\tmspace  +\thinmuskip {.1667em}D}{7}{}{section*.9}{}}
\@writefile{toc}{\contentsline {section}{\numberline {S3}Finite volume method for solving BTE}{7}{section*.10}\protected@file@percent }
\newlabel{eqn:time_space_discretization}{{S14}{7}{}{equation.3.14}{}}
\citation{zhang2019implicit}
\citation{hao2009frequency}
\@writefile{lof}{\contentsline {figure}{\numberline {S6}{\ignorespaces Benchmark solution to verify our implementation of the numerical scheme on a 1D thin-film with fixed boundary conditions and varying thicknesses. The red dashed lines correspond to the results digitally extracted from Fig.\spacefactor \@m {} 1 in the work by Zhang et al.\cite  {zhang2019implicit} using the tool \texttt  {WebPlotDigitizer}\cite  {Rohatgi2020}.}}{8}{figure.6}\protected@file@percent }
\newlabel{fig:SI_FVM_Benchmark_Linear}{{S6}{8}{Benchmark solution to verify our implementation of the numerical scheme on a 1D thin-film with fixed boundary conditions and varying thicknesses. The red dashed lines correspond to the results digitally extracted from Fig.\@ 1 in the work by Zhang et al.\cite {zhang2019implicit} using the tool \texttt {WebPlotDigitizer}\cite {Rohatgi2020}}{figure.6}{}}
\@writefile{lot}{\contentsline {table}{\numberline {S1}{\ignorespaces Details on discretizations. The frequency interval is $0.2\tmspace  +\thinmuskip {.1667em}\mathrm  {THz}$ for the Al\textsubscript  {2}O\textsubscript  {3}/Al heterostructures and $0.1\tmspace  +\thinmuskip {.1667em}\mathrm  {THz}$ for the Au/Si heterostructures.}}{8}{table.1}\protected@file@percent }
\newlabel{tab:discrete_details}{{S1}{8}{Details on discretizations. The frequency interval is $0.2\,\mathrm {THz}$ for the Al\textsubscript {2}O\textsubscript {3}/Al heterostructures and $0.1\,\mathrm {THz}$ for the Au/Si heterostructures}{table.1}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {A}Verification of numerical implementation}{8}{section*.11}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {B}Solving for lattice temperatures and equilibrium distributions}{8}{section*.12}\protected@file@percent }
\newlabel{eqn:lattice_temp_def}{{S21}{8}{}{equation.3.21}{}}
\citation{zhang2019implicit}
\citation{Rohatgi2020}
\citation{zhang2019implicit}
\citation{Rohatgi2020}
\citation{als2011elements}
\@writefile{lof}{\contentsline {figure}{\numberline {S7}{\ignorespaces Representative curves for rapid fitting of lattice temperatures $T$ (left) and pseudo-temperatures $T_{p}$ (right) during the forward pass of the BTE model.}}{9}{figure.7}\protected@file@percent }
\newlabel{fig:SI_EngVsTemp}{{S7}{9}{Representative curves for rapid fitting of lattice temperatures $T$ (left) and pseudo-temperatures $T_{p}$ (right) during the forward pass of the BTE model}{figure.7}{}}
\newlabel{eqn:pseudo_temp_def}{{S23}{9}{}{equation.3.23}{}}
\@writefile{toc}{\contentsline {section}{\numberline {S4}Mean-squared displacements (MSD\lowercase {s}) of thermal vibrations from relative electron diffraction intensities}{9}{section*.13}\protected@file@percent }
\newlabel{SI_sec:DW_MSDs}{{S4}{9}{}{section*.13}{}}
\newlabel{eqn:MSD_ss}{{S26}{9}{}{equation.4.26}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S8}{\ignorespaces \textbf  {(a)} Comparisons of pseudo-temperatures $T_{p}$ between benchmarks and solutions obtained from interpolation. \textbf  {(b)} Comparisons of pseudo-temperatures $T_{p}$ from benchmarks and lattice temperatures from the proposed method $T$. Discrepancies are expected due to different definitions of $T_{p}$ and $T$. The temperature resolution of the charts used here are $\delta T=\delta T_{p}=0.001\tmspace  +\thinmuskip {.1667em}\mathrm  {K}$ to fit the small temperature rise $\Delta T=1\tmspace  +\thinmuskip {.1667em}\mathrm  {K}$. The red dashed lines correspond to the results digitally extracted from Fig.\spacefactor \@m {} 1 in the work by Zhang et al.\cite  {zhang2019implicit} using the tool \texttt  {WebPlotDigitizer}\cite  {Rohatgi2020}.}}{10}{figure.8}\protected@file@percent }
\newlabel{fig:SI_FVM_Benchmark_NonLinear}{{S8}{10}{\textbf {(a)} Comparisons of pseudo-temperatures $T_{p}$ between benchmarks and solutions obtained from interpolation. \textbf {(b)} Comparisons of pseudo-temperatures $T_{p}$ from benchmarks and lattice temperatures from the proposed method $T$. Discrepancies are expected due to different definitions of $T_{p}$ and $T$. The temperature resolution of the charts used here are $\delta T=\delta T_{p}=0.001\,\mathrm {K}$ to fit the small temperature rise $\Delta T=1\,\mathrm {K}$. The red dashed lines correspond to the results digitally extracted from Fig.\@ 1 in the work by Zhang et al.\cite {zhang2019implicit} using the tool \texttt {WebPlotDigitizer}\cite {Rohatgi2020}}{figure.8}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {A}Mean-squared displacement (MSD) for general crystals}{10}{section*.14}\protected@file@percent }
\newlabel{sec:MSD_MultiSpec}{{S4\tmspace  +\thinmuskip {.1667em}A}{10}{}{section*.14}{}}
\citation{chris2020lecture}
\citation{cao2003adjoint}
\@writefile{toc}{\contentsline {section}{\numberline {S5}Reconstructions of phonon properties}{11}{section*.15}\protected@file@percent }
\newlabel{SI_sec:optimization_method}{{S5}{11}{}{section*.15}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {A}Adjoint state method}{11}{section*.16}\protected@file@percent }
\newlabel{eqn:adj_g_ode}{{S36}{11}{}{equation.5.36}{}}
\newlabel{eqn:adj_theta_ode}{{S37}{11}{}{equation.5.37}{}}
\citation{NEURIPS2019_9015}
\citation{chen_neural_2018}
\citation{Chen2018GitHub,Mikhail2019GitHub}
\citation{kingma2014adam}
\@writefile{lot}{\contentsline {table}{\numberline {S2}{\ignorespaces Initial conditions used in reconstructions of $\theta =\{\varepsilon _{1/2},T_{12/21}(\omega )\}$ with the rest being fixed at true values.}}{12}{table.2}\protected@file@percent }
\newlabel{SI_tab:initial_conditions_Al2O3_Al}{{S2}{12}{Initial conditions used in reconstructions of $\theta =\{\varepsilon _{1/2},T_{12/21}(\omega )\}$ with the rest being fixed at true values}{table.2}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {B}Initialization and reconstruction of phonon properties}{12}{section*.17}\protected@file@percent }
\newlabel{SI_subsec:init_params}{{S5\tmspace  +\thinmuskip {.1667em}B}{12}{}{section*.17}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S9}{\ignorespaces $\varepsilon $ versus iteration, where each line represents a randomly initialized parameter and its update history. Their mean values and standard deviations are then visualized in the main text. This selected example corresponds to the first subfigure of the Fig.\spacefactor \@m {} 2(b).}}{13}{figure.9}\protected@file@percent }
\newlabel{fig:SI_Epsilon_vs_Iteration}{{S9}{13}{$\varepsilon $ versus iteration, where each line represents a randomly initialized parameter and its update history. Their mean values and standard deviations are then visualized in the main text. This selected example corresponds to the first subfigure of the Fig.\@ 2(b)}{figure.9}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S10}{\ignorespaces Loss histories for the cases demonstrated in Fig.\spacefactor \@m {} 2(c) of the main text in the same order. The red star indicates the iteration with the lowest error, and the corresponding reconstructions are displayed in Fig.\spacefactor \@m {} 2(c).}}{13}{figure.10}\protected@file@percent }
\newlabel{fig:SI_LossHist_Fig2}{{S10}{13}{Loss histories for the cases demonstrated in Fig.\@ 2(c) of the main text in the same order. The red star indicates the iteration with the lowest error, and the corresponding reconstructions are displayed in Fig.\@ 2(c)}{figure.10}{}}
\citation{forghani2019phonon}
\@writefile{toc}{\contentsline {section}{\numberline {S6}More reconstruction tasks}{14}{section*.18}\protected@file@percent }
\newlabel{SI_sec:more_recon_tasks}{{S6}{14}{}{section*.18}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {A}Representative mean absolute gradients of parameters}{14}{section*.19}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S11}{\ignorespaces A representative example for the mean absolute magnitude of gradients of the loss with respect to different parameters, with each color corresponding to a parameter as indicated in the right panel.}}{14}{figure.11}\protected@file@percent }
\newlabel{fig:SI_gradients}{{S11}{14}{A representative example for the mean absolute magnitude of gradients of the loss with respect to different parameters, with each color corresponding to a parameter as indicated in the right panel}{figure.11}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {B}Reconstructions of transmittances only}{14}{section*.20}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {C}Simultaneous reconstructions of transmittances and relaxation times}{14}{section*.21}\protected@file@percent }
\newlabel{SI_subsec:recon_T_tau}{{S6\tmspace  +\thinmuskip {.1667em}C}{14}{}{section*.21}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S12}{\ignorespaces Reconstructions of transmittances with all other parameters fixed at their true values for the Al\textsubscript  {2}O\textsubscript  {3}/Al heterostructure. The black dash lines represent the ground truths.}}{15}{figure.12}\protected@file@percent }
\newlabel{fig:SI_Recon_TR_Only}{{S12}{15}{Reconstructions of transmittances with all other parameters fixed at their true values for the Al\textsubscript {2}O\textsubscript {3}/Al heterostructure. The black dash lines represent the ground truths}{figure.12}{}}
\@writefile{lot}{\contentsline {table}{\numberline {S3}{\ignorespaces Initial conditions used in reconstructions of $\theta =\{T_{12/21}(\omega ),\tau _{1}(\omega )\}$ with the rest being fixed at true values as shown in the Fig.\spacefactor \@m {} 3 of the main text.}}{15}{table.3}\protected@file@percent }
\newlabel{SI_tab:initial_conditions_Au_Si}{{S3}{15}{Initial conditions used in reconstructions of $\theta =\{T_{12/21}(\omega ),\tau _{1}(\omega )\}$ with the rest being fixed at true values as shown in the Fig.\@ 3 of the main text}{table.3}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S13}{\ignorespaces Simultaneous reconstructions of transmittances and the relaxation times $\tau _{\mathrm  {Au}}$ for the Au/Si heterostructure, each row of panels corresponds to a distinct combination of transmittances and relaxation times. The red star under each panel indicate the epoch of transmittances and relaxation times being displayed.}}{16}{figure.13}\protected@file@percent }
\newlabel{fig:SI_Tau_fitting}{{S13}{16}{Simultaneous reconstructions of transmittances and the relaxation times $\tau _{\mathrm {Au}}$ for the Au/Si heterostructure, each row of panels corresponds to a distinct combination of transmittances and relaxation times. The red star under each panel indicate the epoch of transmittances and relaxation times being displayed}{figure.13}{}}
\@writefile{toc}{\contentsline {section}{\numberline {S7}More on analyzing experimental UED measurements of the A\lowercase {u}/S\lowercase {i} heterostructure}{17}{section*.22}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {A}Replacing the outlier point with the interpolation}{17}{section*.23}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S14}{\ignorespaces Illustration of the pre-process made on the experimentally-extracted MSDs of the Si $\Delta \langle u_{\mathrm  {Si}}^{2}\rangle $.}}{17}{figure.14}\protected@file@percent }
\newlabel{fig:SI_interp_SiExpData}{{S14}{17}{Illustration of the pre-process made on the experimentally-extracted MSDs of the Si $\Delta \langle u_{\mathrm {Si}}^{2}\rangle $}{figure.14}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {B}Determination of initial conditions}{17}{section*.24}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {C}Numerical demonstrations using the same settings}{17}{section*.25}\protected@file@percent }
\newlabel{SI_subsec:numexp_AuSi}{{S7\tmspace  +\thinmuskip {.1667em}C}{17}{}{section*.25}{}}
\@input{bu.aux}
\bibdata{supplementalNotes,references}
\@writefile{lof}{\contentsline {figure}{\numberline {S15}{\ignorespaces \textbf  {(a)} Comparisons between reconstructed and true phonon properties from clean synthetic MSDs. \textbf  {(b)} Comparisons between reconstructed and true phonon properties from noisy synthetic MSDs with $\delta =0.05$. The statistics presented here comes from 10 set of randomly initialized parameters.}}{18}{figure.15}\protected@file@percent }
\newlabel{fig:SI_AuSi_NumExp}{{S15}{18}{\textbf {(a)} Comparisons between reconstructed and true phonon properties from clean synthetic MSDs. \textbf {(b)} Comparisons between reconstructed and true phonon properties from noisy synthetic MSDs with $\delta =0.05$. The statistics presented here comes from 10 set of randomly initialized parameters}{figure.15}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {D}Different phenomenological descriptions of energy loss}{18}{section*.26}\protected@file@percent }
\newlabel{SI_sec:bulk_energy_loss}{{S7\tmspace  +\thinmuskip {.1667em}D}{18}{}{section*.26}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S16}{\ignorespaces Comparisons between reconstructed and true bulk energy loss coefficients $\varepsilon _{1/2}^{\mathrm  {Bulk}}$ and transmittance $T_{12/21}(\omega )$ from clean synthetic MSDs of a $5$\ nm Au/ $35$\ nm Si heterostructure. The synthetic MSDs have total time span of $30\tmspace  +\thinmuskip {.1667em}\mathrm  {ps}$ with $\Delta t=1\tmspace  +\thinmuskip {.1667em}\mathrm  {ps}$, with boundary energy loss disabled ($\varepsilon _{1/2}^{\mathrm  {Bdry}}\equiv 0$) and initial conditions listed in Table \ref  {SI_tab:initial_conditions_Au_Si}. The \textbf  {right} figure corresponds to synthetic MSDs that have same single initial condition and time points as experimental data. The statistics presented here come from 20 sets of randomly initialized parameters.}}{19}{figure.16}\protected@file@percent }
\newlabel{fig:SI_AuSi_NumExp_EpsBulk_TraRef}{{S16}{19}{Comparisons between reconstructed and true bulk energy loss coefficients $\varepsilon _{1/2}^{\mathrm {Bulk}}$ and transmittance $T_{12/21}(\omega )$ from clean synthetic MSDs of a $5$\ nm Au/ $35$\ nm Si heterostructure. The synthetic MSDs have total time span of $30\,\mathrm {ps}$ with $\Delta t=1\,\mathrm {ps}$, with boundary energy loss disabled ($\varepsilon _{1/2}^{\mathrm {Bdry}}\equiv 0$) and initial conditions listed in Table \ref {SI_tab:initial_conditions_Au_Si}. The \textbf {right} figure corresponds to synthetic MSDs that have same single initial condition and time points as experimental data. The statistics presented here come from 20 sets of randomly initialized parameters}{figure.16}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S17}{\ignorespaces Comparisons between reconstructed and true boundary and bulk energy loss coefficients , $\varepsilon _{1/2}^{\mathrm  {Bdry}}$ and $\varepsilon _{1/2}^{\mathrm  {Bulk}}$, and transmittance $T_{12/21}(\omega )$ from clean synthetic MSDs of a $5$\ nm Au/ $35$\ nm Si heterostructure. The \textbf  {left} figure corresponds to synthetic MSDs that have total time span of $30\tmspace  +\thinmuskip {.1667em}\mathrm  {ps}$ with $\Delta t=1\tmspace  +\thinmuskip {.1667em}\mathrm  {ps}$, with initial conditions listed in Table \ref  {SI_tab:initial_conditions_Au_Si}. The \textbf  {right} figure corresponds to synthetic MSDs that have same single initial condition and time points as experimental data. The statistics presented here come from 20 sets of randomly initialized parameters.}}{19}{figure.17}\protected@file@percent }
\newlabel{fig:SI_AuSi_NumExp_EpsBdry_EpsBulk_TraRef}{{S17}{19}{Comparisons between reconstructed and true boundary and bulk energy loss coefficients , $\varepsilon _{1/2}^{\mathrm {Bdry}}$ and $\varepsilon _{1/2}^{\mathrm {Bulk}}$, and transmittance $T_{12/21}(\omega )$ from clean synthetic MSDs of a $5$\ nm Au/ $35$\ nm Si heterostructure. The \textbf {left} figure corresponds to synthetic MSDs that have total time span of $30\,\mathrm {ps}$ with $\Delta t=1\,\mathrm {ps}$, with initial conditions listed in Table \ref {SI_tab:initial_conditions_Au_Si}. The \textbf {right} figure corresponds to synthetic MSDs that have same single initial condition and time points as experimental data. The statistics presented here come from 20 sets of randomly initialized parameters}{figure.17}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S18}{\ignorespaces Reconstructions of bulk energy loss coefficients $\varepsilon _{1/2}^{\mathrm  {Bulk}}$ and transmittance $T_{12/21}(\omega )$ from experimental MSDs. The statistics presented here come from 20 sets of randomly initialized parameters.}}{20}{figure.18}\protected@file@percent }
\newlabel{fig:SI_AuSi_Exp_EpsBulk_TraRef}{{S18}{20}{Reconstructions of bulk energy loss coefficients $\varepsilon _{1/2}^{\mathrm {Bulk}}$ and transmittance $T_{12/21}(\omega )$ from experimental MSDs. The statistics presented here come from 20 sets of randomly initialized parameters}{figure.18}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S19}{\ignorespaces Reconstructions of boundary and bulk energy loss coefficients , $\varepsilon _{1/2}^{\mathrm  {Bdry}}$ and $\varepsilon _{1/2}^{\mathrm  {Bulk}}$, and transmittance $T_{12/21}(\omega )$ from experimental MSDs. The statistics presented here come from 20 sets of randomly initialized parameters.}}{20}{figure.19}\protected@file@percent }
\newlabel{fig:SI_AuSi_Exp_EpsBdry_EpsBulk_TraRef}{{S19}{20}{Reconstructions of boundary and bulk energy loss coefficients , $\varepsilon _{1/2}^{\mathrm {Bdry}}$ and $\varepsilon _{1/2}^{\mathrm {Bulk}}$, and transmittance $T_{12/21}(\omega )$ from experimental MSDs. The statistics presented here come from 20 sets of randomly initialized parameters}{figure.19}{}}
\bibstyle{apsrev4-2}
\@writefile{toc}{\contentsline {section}{\numberline {}References}{21}{section*.27}\protected@file@percent }
\newlabel{LastBibItem}{{25}{21}{}{section*.27}{}}
\newlabel{LastPage}{{}{21}{}{}{}}

